Learning to Ignore Adversarial Attacks

Despite the strong performance of current NLP models, they can be brittle against adversarial attacks. To enable effective learning against adversarial inputs, we introduce the use of rationale models that can explicitly learn to ignore attack tokens. We find that the rationale models can successfully ignore over 90% of attack tokens. This approach leads to consistent sizable improvements ($\sim$10%) over baseline models in robustness on three datasets for both BERT and RoBERTa, and also reliably outperforms data augmentation with adversarial examples alone. In many cases, we find that our method is able to close the gap between model performance on a clean test set and an attacked test set and hence reduce the effect of adversarial attacks.

==> get_source.py <==
'''
A file to generate a clean tex file for submission.
Look at main and change the filenames. It should work.
REMOVE_CMDS defines commands that should be ignored.

usage: python get_source.py in_file out_file
'''

import shutil
import sys
import os
import re

REMOVE_CMDS = ['cut', 'omt', 'chenhao', 'sam', 'ani', 'rosa', 'yiming']
ONELINE_REMOVE_PATTERN = re.compile(r'\\(%s)\{.+\}' % '|'.join(REMOVE_CMDS))
LEFT_CMT_PATTERN = re.compile(r'\\(%s)\{' % '|'.join(REMOVE_CMDS))

def remove_comment(line):
  result = []
  i = 0
  while i < len(line):
    if line[i] == '\\':
      result.append(line[i:i+2])
      i += 2
      continue
    if line[i] == '%':
      result.append('%')
      break
    if line[i] != '\r':
      result.append(line[i])
    i += 1
  return "".join(result)
    

def get_source_filename(filename, fout):
  cmt_depth = 0
  with open(filename) as fin:
    for line in fin:
      line = remove_comment(line)
      if line.lstrip().startswith('\\input'):
        pos = line.find('{')
        end = line.find('}', pos)
        input_file = line[pos+1:end]
        print(input_file)
        if not input_file.endswith('.tex'):
          input_file += '.tex'
        get_source_filename(input_file, fout)
        line = line[end+1:]
      if line.strip() == '\\endinput':
        break
      # remove with in one line comment
      line = re.sub(ONELINE_REMOVE_PATTERN, '', line)
      # find whether there are still comment commands and then update comment depth
      m = re.search(LEFT_CMT_PATTERN, line)
      if cmt_depth == 0 and m is not None:
        pos = m.start()
        print('match command %s' % m.group())
        fout.write(line[:pos])
        line = line[m.end():]
        cmt_depth = 1
      i = 0
      if cmt_depth > 0:
        # check whether macro ends
        while i < len(line):
          if line[i] == '\\':
            i += 2
            continue
          if line[i] == '{':
            cmt_depth += 1
          if line[i] == '}':
            cmt_depth -= 1
            if cmt_depth == 0:
              break
          i += 1
        if cmt_depth == 0:
          i += 1
      while i < len(line):
        if line[i] == '\\':
          fout.write(line[i:i+2])
          i += 2
          continue
        if line[i] == '%':
          fout.write('%\n')
          break
        if line[i] != '\r':
          fout.write(line[i])
        i += 1


def move_figures():
  with open('arxiv/main.tex') as fin:
    for line in fin:
      line = line.strip()
      first_pos = line.find('\\includegraphics')
      second_pos = line.find('.pdf')
      if first_pos == -1 or second_pos == -1:
        continue
      start_pos = line.find('{', first_pos + len('\\includegraphics'))
      filename = line[start_pos:second_pos+4].replace('{', '').replace('}', '')
      print(line, filename)
      path = os.path.split(filename)[0]
      if not os.path.exists('arxiv/%s' % path):
        os.makedirs('arxiv/%s' % path)
      shutil.copy(filename, 'arxiv/%s' % filename)


if __name__ == '__main__':
  in_file, out_file = sys.argv[1], sys.argv[2]
  print('generate %s from %s' % (out_file, in_file))
  with open(out_file, 'w') as fout:
     get_source_filename(in_file, fout)
  move_figures()


